Probing Fundamental Physics with Gravitational Waves

The explosive coalescence of two black holes 1.3 billion light years away has for the very first time allowed us to peer into the extreme gravity region of spacetime surrounding these events. With these maximally compact objects reaching speeds up to 60% the speed of light, collision events such as these create harsh spacetime environments where the fields are strong, non-linear, and highly dynamical -- a place yet un-probed in human history. On September 14, 2015, the iconic chirp signal from such an event was registered simultaneously by both of the Laser Interferometer Gravitational-Wave Observatory (LIGO) detectors -- by an unparalleled feat of modern engineering. Dubbed "GW150914", this gravitational wave event paved the way for an entirely new observing window into the universe, providing for the unique opportunity to probe fundamental physics from an entirely new viewpoint. Since this historic event, the LIGO/Virgo collaboration (LVC) has further identified ten additional gravitational wave signals in its first two observing runs, composed of a myriad of different events. Important among these new cataloged detections is GW170817, the first detection of gravitational waves from the merger of two neutron stars, giving way to new insight into the supranuclear physics resident within. This thesis explores this new unique opportunity to harness the information encoded within gravitational waves in regards to their source whence they came, to probe fundamental physics from an entirely new perspective. Part A focuses on probing nuclear physics by way of the tidal information encoded within gravitational waves from binary neutron star mergers. Part B focuses on testing general relativity from such events by way of the remnants of such spacetime encoded within the gravitational wave signal.

==> go.sh <==
#!/bin/bash
mkdir output
echo "Compiling your PhD Thsis..."
pdflatex -halt-on-error thesis.tex > ./output/output.text
echo "~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~" >> ./output/output.text
pdflatex -halt-on-error thesis.tex >> ./output/output.text
echo "~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~" >> ./output/output.text
bibtex thesis >> ./output/output.text
echo "~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~" >> ./output/output.text
pdflatex -halt-on-error thesis.tex >> ./output/output.text
echo "~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~" >> ./output/output.text
pdflatex -halt-on-error thesis.tex >> ./output/output.text
echo "Done. Enjoy your dissertation!"
rm -rf thesis.pdf output

